Functional Simulation of Real-Time Quantum Control Software

Modern quantum computers rely heavily on real-time control systems for operation. Software for these systems is becoming increasingly more complex due to the demand for more features and more real-time devices to control. Unfortunately, testing real-time control software is often a complex process, and existing simulation software is not usable or practical for software testing. For this purpose, we implemented an interactive simulator that simulates signals at the application programming interface level. We show that our simulation infrastructure simulates kernels 6.9 times faster on average compared to execution on hardware, while the position of the timeline cursor is simulated with an average accuracy of 97.9% when choosing the appropriate configuration.

==> lst/time.py <==
class AbstractTimeContext:
    def __init__(self, current_time):
        self.current_time = current_time
        self.duration = 0

    def delay_mu(self, duration):
        raise NotImplementedError

    def at_mu(self, time):
        self.delay_mu(time - self.current_time)

class SequentialTimeContext(AbstractTimeContext):
    def delay_mu(self, duration):
        self.duration += duration
        self.current_time += duration

class ParallelTimeContext(AbstractTimeContext):
    def delay_mu(self, duration):
        self.duration = max(self.duration, duration)


==> lst/time_full.py <==
class AbstractTimeContext:
    def __init__(self, current_time):
        self.current_time = current_time
        self.duration = 0

class SequentialTimeContext(AbstractTimeContext):
    def delay_mu(self, duration):
        self.duration += duration
        self.current_time += duration

class ParallelTimeContext(AbstractTimeContext):
    def delay_mu(self, duration):
        self.duration = max(self.duration, duration)

class TimeContextStack:
    def __init__(self):
        self.stack = [SequentialTimeContext(0)]

    def now_mu(self):
        return self.stack[-1].current_time

    def delay_mu(self, duration):
        self.stack[-1].delay_mu(duration)

    def at_mu(self, time):
        self.delay_mu(time - self.now_mu())

    def enter_sequential_context(self):
        self.stack.append(SequentialTimeContext(self.now_mu()))

    def enter_parallel_context(self):
        self.stack.append(ParallelTimeContext(self.now_mu()))

    def exit_context(self):
        self.delay_mu(self.stack.pop().duration)

